Geographic and Geopolitical Biases of Language Models

Pretrained language models (PLMs) often fail to fairly represent target users from certain world regions because of the under-representation of those regions in training datasets. With recent PLMs trained on enormous data sources, quantifying their potential biases is difficult, due to their black-box nature and the sheer scale of the data sources. In this work, we devise an approach to study the geographic bias (and knowledge) present in PLMs, proposing a Geographic-Representation Probing Framework adopting a self-conditioning method coupled with entity-country mappings. Our findings suggest PLMs' representations map surprisingly well to the physical world in terms of country-to-country associations, but this knowledge is unequally shared across languages. Last, we explain how large PLMs despite exhibiting notions of geographical proximity, over-amplify geopolitical favouritism at inference time.

==> figures/lang_detect.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "c1f01e11",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_AR empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_AT empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_BG empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_CO empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_GB empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_HU empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_IE empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_IL empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_IN empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_LB empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_MA empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_MX empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_MY empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_NA empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_PE empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_SK empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_TH empty\n",
      "/Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_VE empty\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import typing as t\n",
    "import random\n",
    "import os\n",
    "import pickle\n",
    "from pathlib import Path\n",
    "import country_converter as coco\n",
    "import traceback\n",
    "\n",
    "\n",
    "COUNTRY_DATABASE='/Users/faisal/a/projects/IP2LOCATION-COUNTRY-MULTILINGUAL/IP2LOCATION-COUNTRY-MULTILINGUAL.CSV'\n",
    "cdb = pd.read_csv(COUNTRY_DATABASE)\n",
    "\n",
    "templates = [\n",
    "    \"In <country>,\",\n",
    "    \"<country> is known for\",\n",
    "    \"Inside <country>\",\n",
    "    \"In <country>'s\",\n",
    "    \"However, in <country>\",\n",
    "    \"Yesterday <country>\"   \n",
    "]\n",
    "multiling_templates = {'GR-el': ['Στη <country>,',\n",
    "  'Η <country> είναι γνωστή για',\n",
    "  'Μέσα στη <country>',\n",
    "  'Σε <country>',\n",
    "  'Ωστόσο, στη <country>',\n",
    "  'Χθες <country>'],\n",
    " 'TZ-en': ['In <country>,',\n",
    "  '<country> is known for',\n",
    "  'Inside <country>',\n",
    "  \"In <country>'s\",\n",
    "  'However, in <country>',\n",
    "  'Yesterday <country>'],\n",
    " 'PE-es': ['En <country>,',\n",
    "  '<country> es conocido por',\n",
    "  'Dentro de <country>',\n",
    "  'En <country>',\n",
    "  'Sin embargo, en <country>',\n",
    "  'Ayer <country>'],\n",
    " 'HK-zh': ['在<country>，', '<country> 以', '<country>内部', '在<country>的', '但是，在 <country>', '昨天 <country>'],\n",
    " 'GB-en': ['In <country>,',\n",
    "  '<country> is known for',\n",
    "  'Inside <country>',\n",
    "  \"In <country>'s\",\n",
    "  'However, in <country>',\n",
    "  'Yesterday <country>'],\n",
    " 'ET-en': ['In <country>,',\n",
    "  '<country> is known for',\n",
    "  'Inside <country>',\n",
    "  \"In <country>'s\",\n",
    "  'However, in <country>',\n",
    "  'Yesterday <country>'],\n",
    " 'CU-es': ['En <country>,',\n",
    "  '<country> es conocido por',\n",
    "  'Dentro de <country>',\n",
    "  'En <country>',\n",
    "  'Sin embargo, en <country>',\n",
    "  'Ayer <country>'],\n",
    " 'AU-en': ['In <country>,',\n",
    "  '<country> is known for',\n",
    "  'Inside <country>',\n",
    "  \"In <country>'s\",\n",
    "  'However, in <country>',\n",
    "  'Yesterday <country>'],\n",
    " 'VN-vi': ['Ở <country>,',\n",
    "  '<country> được biết đến với',\n",
    "  'Bên trong <country>',\n",
    "  'Trong <country> của',\n",
    "  'Tuy nhiên, ở <country>',\n",
    "  'Hôm qua <country>'],\n",
    " 'SA-ar': ['في <country> ،',\n",
    "  '<country> معروف بـ',\n",
    "  'داخل <country>',\n",
    "  'في <country>',\n",
    "  'ومع ذلك ، في <country>',\n",
    "  'أمس <country>'],\n",
    " 'RU-ru': ['В <country>,',\n",
    "  '<country> известна',\n",
    "  'Внутри <country>',\n",
    "  'В <country>',\n",
    "  'Однако в <country>',\n",
    "  'Вчера <country>'],\n",
    " 'NO-no': ['I <country>,',\n",
    "  '<country> er kjent for',\n",
    "  'Inne i <country>',\n",
    "  \"I <country>'s\",\n",
    "  'Men i <country>',\n",
    "  'I går <country>'],\n",
    " 'MX-es': ['En <country>,',\n",
    "  '<country> es conocido por',\n",
    "  'Dentro de <country>',\n",
    "  'En <country>',\n",
    "  'Sin embargo, en <country>',\n",
    "  'Ayer <country>'],\n",
    " 'BD-bn': ['<country>,',\n",
    "  '<country> এর জন্য পরিচিত',\n",
    "  '<country> এর ভিতরে',\n",
    "  '<country> এর',\n",
    "  'তবে, <country>',\n",
    "  'গতকাল <country> এ'],\n",
    " 'CN-zh': ['在<country>，', '<country> 以', '<country>内部', '在<country>的', '但是，在 <country>', '昨天 <country>'],\n",
    " 'FR-fr': ['En <country>,',\n",
    "  '<country> est connu pour',\n",
    "  \"À l'intérieur de <country>\",\n",
    "  'En <country>',\n",
    "  'Cependant, en <country>',\n",
    "  'Hier <country>'],\n",
    " 'IN-hi': ['<country> में,',\n",
    "  '<country> के लिए जाना जाता है',\n",
    "  'अंदर <country>',\n",
    "  \"<country>'एस . में\",\n",
    "  'हालांकि, <country> . में',\n",
    "  'कल <country>'],\n",
    " 'JP-ja': ['<country>では、',\n",
    "  '<country> は',\n",
    "  '<country> 内',\n",
    "  '<country> で',\n",
    "  'ただし、<country> では',\n",
    "  '昨日 <country>'],\n",
    " 'IL-he': ['ב<country>,',\n",
    "  '<country> ידוע ב',\n",
    "  'בתוך <country>',\n",
    "  'ב-<country>',\n",
    "  'עם זאת, ב<country>',\n",
    "  'אתמול <country>'],\n",
    " 'KR-ko': ['<country>에서는', '<country>는', '<country> 내부', '<country>에서', '그러나 <country>에서', '어제 <country>']}\n",
    "\n",
    "GENDIR={\n",
    "        \"root\":\"/Users/faisal/a/scratch/ml-selfcond/generated\",\n",
    "        \"group\":\"sense\",\n",
    "        \"concept\":\"concept_list.csv\"\n",
    "    }\n",
    "\n",
    "OUTDIR={\n",
    "    #/projects/antonis/fahim/ner_linking/data\n",
    "    \"root\":\"/Users/faisal/a/projects/ner_linking/data/geoloc\"\n",
    "}\n",
    "\n",
    "MDIR={\n",
    "    \"gpt2\":\"gpt2-medium\",\n",
    "    \"bloom\":\"bloom-560m\",\n",
    "    \"mgpt\":\"mGPT\"\n",
    "}\n",
    "\n",
    "\n",
    "DISCARD=['.DS_Store','._DS_Store']\n",
    "\n",
    "model='gpt2'\n",
    "\n",
    "\n",
    "def translate_cname(lang):\n",
    "    langi=lang.upper()\n",
    "    if langi=='ZH':\n",
    "        langi='ZH-CN'\n",
    "    c_dict2 = dict(zip(cdb.loc[cdb['LANG']==langi]['COUNTRY_ALPHA2_CODE'],\n",
    "    cdb.loc[cdb['LANG']==langi]['COUNTRY_NAME']))\n",
    "    c_dict3 = dict(zip(cdb.loc[cdb['LANG']==langi]['COUNTRY_ALPHA3_CODE'],\n",
    "    cdb.loc[cdb['LANG']==langi]['COUNTRY_NAME']))\n",
    "    return c_dict2, c_dict3\n",
    "\n",
    "\n",
    "def get_concept_countries(concept_dir):\n",
    "    country_names=[]\n",
    "    for f in os.listdir(concept_dir):\n",
    "        if f not in DISCARD and 'DS_Store' not in str(f) and 'other' not in str(f) and not str(f).startswith('.'):\n",
    "            if len(str(f).split('.json')[0])==8 and str(f).split('.json')[0][2]=='_' and str(f).split('.json')[0][5]=='_':\n",
    "                with os.scandir(Path(concept_dir,f)) as it:\n",
    "                    if any(it):\n",
    "#                         print(str(f))\n",
    "                        pos_2_code=str(f).split('_')[-1].replace('.json','')\n",
    "                        lang=str(f).split('_')[1]\n",
    "                        c_dict2, c_dict3 = translate_cname(lang)\n",
    "                        ccode2 = pos_2_code\n",
    "                        coun = coco.convert(ccode2, to='name_short')\n",
    "                        ccode3 = coco.convert(coun.replace('_',' '), to='ISO3')\n",
    "                        try:\n",
    "                            coun = c_dict2[ccode2]\n",
    "                        except KeyError:\n",
    "                            try:\n",
    "                                coun = c_dict3[ccode3]\n",
    "                            except KeyError:\n",
    "                                coun = coun\n",
    "\n",
    "#                         print(coun, ccode2, ccode3, lang)\n",
    "                        country_names.append([str(f).split('.json')[0],coun])\n",
    "                    else:\n",
    "                        print(f'{Path(concept_dir,f)} empty')\n",
    "            else:\n",
    "                country_names.append([str(f).split('.json')[0],str(f).split('.json')[0]])\n",
    "    return country_names\n",
    "\n",
    "\n",
    "# def get_concept_countries(concept_dir):\n",
    "#     country_names=[]\n",
    "#     for f in os.listdir(concept_dir):\n",
    "#         if not str(f).startswith('.') and 'other' not in str(f):\n",
    "#             with os.scandir(Path(concept_dir,f)) as it:\n",
    "#                 if any(it):\n",
    "#                     country_names.append(str(f).split('.json')[0])\n",
    "#                 else:\n",
    "#                     print(f'{Path(concept_dir,f)} empty')\n",
    "#     return country_names\n",
    "\n",
    "def create_country_prompts(condition_countries, base_name,condition_countries_eng) -> t.List[str]:\n",
    "#     prompts = []\n",
    "#     for template in templates:\n",
    "#         for country in condition_countries:\n",
    "#             prompts.append((template.replace(\"<country>\", country),country.lower().replace(' ','_')))\n",
    "#     return prompts\n",
    "    prompts = []\n",
    "#     print(base_name)\n",
    "    if len(base_name)==5 and base_name[2]=='-' and base_name[3:]!='en':\n",
    "        for template in multiling_templates[base_name]:\n",
    "            for i,country in enumerate(condition_countries):\n",
    "                prompts.append((template.replace(\"<country>\", country),\n",
    "                                condition_countries_eng[i]))\n",
    "        random.shuffle(prompts)\n",
    "    else:\n",
    "        for template in templates:\n",
    "            for country in condition_countries:\n",
    "                prompts.append((template.replace(\"<country>\", country),country.lower().replace(' ','_')))\n",
    "        random.shuffle(prompts)\n",
    "    return prompts\n",
    "\n",
    "\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    all_prompts={}\n",
    "    all_concepts: t.List[str] = []\n",
    "    \n",
    "    model='bloom'\n",
    "    dataset='CN-zh'\n",
    "#     dataset='BD-bn'\n",
    "    \n",
    "    country_names=get_concept_countries(os.path.join(GENDIR['root'],dataset,MDIR[model]))\n",
    "    condition_countries_eng = [coco.convert(x[0].split('_')[-1]\n",
    "                                , to='name_short').lower().replace(' ','_')\n",
    "                               for x in country_names]\n",
    "    for concept_count in country_names:\n",
    "        concept_country = concept_count[0]\n",
    "        condition_countries=country_names.copy()\n",
    "        condition_countries_n = [x[1].capitalize().replace('_',' ') for x in condition_countries]\n",
    "        returned_prompts=create_country_prompts(condition_countries_n,dataset,condition_countries_eng)\n",
    "        all_prompts[concept_country]=returned_prompts\n",
    "\n",
    "\n",
    "    \n",
    "    all_files={}\n",
    "    for c in all_prompts:\n",
    "        all_files[c]={}\n",
    "        for pr,pr1 in all_prompts[c]:\n",
    "            all_files[c][pr]=(\"{}/{}/{}/{}/gen_sentences#{}#{}.csv\".format(\n",
    "                GENDIR['root'],dataset,MDIR[model],c,c,pr.replace(\" \", \"_\")),pr1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5503d7e6",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1000 /Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_BE/gen_sentences#CN_zh_BE#昨天_巴西.csv brazil CN_zh_BE\n",
      "2000 /Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_CA/gen_sentences#CN_zh_CA#博茨瓦纳_以.csv botswana CN_zh_CA\n",
      "3000 /Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_CN/gen_sentences#CN_zh_CN#中国_以.csv china CN_zh_CN\n",
      "4000 /Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_EG/gen_sentences#CN_zh_EG#但是，在_拉脱维亚.csv latvia CN_zh_EG\n",
      "5000 /Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_GH/gen_sentences#CN_zh_GH#但是，在_新加坡.csv singapore CN_zh_GH\n",
      "6000 /Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_ID/gen_sentences#CN_zh_ID#智利内部.csv chile CN_zh_ID\n",
      "7000 /Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_KE/gen_sentences#CN_zh_KE#古巴内部.csv cuba CN_zh_KE\n",
      "8000 /Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_NG/gen_sentences#CN_zh_NG#但是，在_肯尼亚.csv kenya CN_zh_NG\n",
      "9000 /Users/faisal/a/scratch/ml-selfcond/generated/CN-zh/bloom-560m/CN_zh_NZ/gen_sentences#CN_zh_NZ#昨天_乌克兰.csv ukraine CN_zh_NZ\n"
     ]
    }
   ],
   "source": [
    "from spacy_langdetect import LanguageDetector\n",
    "import spacy\n",
    "from collections import defaultdict\n",
    "import dill as pickle\n",
    "\n",
    "nlp = spacy.load('en')  # 1\n",
    "nlp.add_pipe(LanguageDetector(), name='language_detector', last=True) #2\n",
    "all_lang = defaultdict(lambda:0)\n",
    "all_lang_orig=defaultdict(lambda: defaultdict(lambda: defaultdict(int)))\n",
    "def detect_lang(data,pre,con):\n",
    "    langs=[]\n",
    "    for sent in list(data['sentence']):\n",
    "        doc = nlp(sent)\n",
    "        detect_language = doc._.language\n",
    "        all_lang[detect_language['language']]+=1\n",
    "        if all_lang[detect_language['language']]!='en':\n",
    "            all_lang_orig[con][pre][detect_language['language']]+=1\n",
    "\n",
    "            \n",
    "file1=f'lang_count_{model}_zh.pickle'\n",
    "file2=f'lang_all_{model}_zh.pickle'\n",
    "dirs='lang_detect'\n",
    "count=0\n",
    "for f in all_files:\n",
    "    for pre,fp in all_files[f].items():\n",
    "        try:\n",
    "            fpath = fp[0]\n",
    "            pre = fp[1]\n",
    "            con = f\n",
    "            data = pd.read_csv(Path(fpath), index_col=[0] )\n",
    "            detect_lang(data,pre,con)\n",
    "            count+=1\n",
    "            if count%1000==0:\n",
    "                print(count,fpath, pre, con)\n",
    "                if not Path(dirs,file1).is_file() and not Path(dirs,file2).is_file():\n",
    "                    Path(dirs).mkdir(parents=True, exist_ok=True)\n",
    "                with open(Path(dirs,file1),'wb') as ff:\n",
    "                    pickle.dump(all_lang,ff)\n",
    "                with open(Path(dirs,file2),'wb') as ff:\n",
    "                    pickle.dump(all_lang_orig,ff)\n",
    "        except:\n",
    "            print('not found!!!',fpath)\n",
    "with open(Path(dirs,file1),'wb') as ff:\n",
    "    pickle.dump(all_lang,ff)\n",
    "with open(Path(dirs,file2),'wb') as ff:\n",
    "    pickle.dump(all_lang_orig,ff)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ef5ff7fa",
   "metadata": {},
   "outputs": [],
   "source": [
    "pre_coun=defaultdict(dict)\n",
    "con_coun=defaultdict(dict)\n",
    "l1='fr'\n",
    "l2='en'\n",
    "for con in all_lang_orig:\n",
    "    for pre in all_lang_orig[con]:\n",
    "        if l2 in all_lang_orig[con][pre]:\n",
    "            if all_lang_orig[con][pre][l1]!=0:\n",
    "                if all_lang_orig[con][pre][l2]/all_lang_orig[con][pre][l1]>0.2:\n",
    "                    pre_coun[con+'-'+pre]=all_lang_orig[con][pre][l2]/all_lang_orig[con][pre][l1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0caa1ee8",
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_dict(pre_coun,orient='index').sort_values(by=0,ascending=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c86a186d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set()\n",
    "\n",
    "fig, axes = plt.subplots(nrows=1, ncols=1,figsize=(15,10))\n",
    "\n",
    "ax =  df.plot.bar(rot=90,ax=axes)\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9badbaf8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import spacy\n",
    "from spacy.language import Language\n",
    "from spacy_langdetect import LanguageDetector\n",
    "\n",
    "def get_lang_detector(nlp, name):\n",
    "    return LanguageDetector()\n",
    "\n",
    "nlp = spacy.load(\"en_core_web_sm\")\n",
    "Language.factory(\"language_detector\", func=get_lang_detector)\n",
    "nlp.add_pipe('language_detector', last=True)\n",
    "text = 'This is an english text.'\n",
    "doc = nlp(text)\n",
    "print(doc._.language)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "41eb25c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "!python -m spacy download en"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "502d4329",
   "metadata": {},
   "outputs": [],
   "source": [
    "!pip install spacy==2.3.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fe3091c7",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

